Two-dimensional Quantum Gravity

This Ph.D. thesis pursues two goals: The study of the geometrical structure of two-dimensional quantum gravity and in particular its fractal nature. To address these questions we review the continuum formalism of quantum gravity with special focus on the scaling properties of the theory. We discuss several concepts of fractal dimensions which characterize the extrinsic and intrinsic geometry of quantum gravity. This work is partly based on work done in collaboration with Jan Ambj{\o}rn, Dimitrij Boulatov, Jakob L. Nielsen and Yoshiyuki Watabiki (1997). The other goal is the discussion of the discretization of quantum gravity and to address the so called quantum failure of Regge calculus. We review dynamical triangulations and show that it agrees with the continuum theory in two dimensions. Then we discuss Regge calculus and prove that a continuum limit cannot be taken in a sensible way and that it does not reproduce continuum results. This work is partly based on work done in collaboration with Jan Ambj{\o}rn, Jakob L. Nielsen and George Savvidy (1997).

==> FIGURES/hex.nb <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 3.0,
MathReader 3.0, or any compatible application. The data for the notebook 
starts with the line of stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     48014,       1217]*)
(*NotebookOutlinePosition[     48651,       1240]*)
(*  CellTagsIndexPosition[     48607,       1236]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
    \(g\  = \ 
      Graphics[\n
        \t\t{\n\ \ \ \ \ \ \t\t\tAbsoluteThickness[2], \n
          \t\t\t\t{\n\t\t\t\t\t
            Line[{{2, 0}, {6, 0}, {8, 3}, {12, 3}, {14, 0}, {18, 0}, {20, 
                  3}, {18, 6}, {20, 9}, {18, 12}, {14, 12}, {12, 9}, {8, 9}, {
                  6, 12}, {2, 12}, {0, 9}, {2, 6}, {0, 3}, {2, 0}}], \n
            \t\t\t\t\tLine[{{6, 6}, {2, 6}}], \n\t\t\t\t\t
            Line[{{6, 6}, {8, 3}}], \n\t\t\t\t\tLine[{{6, 6}, {8, 9}}], \n
            \t\t\t\t\tLine[{{14, 6}, {12, 3}}], \n\t\t\t\t\t
            Line[{{14, 6}, {18, 6}}], \n\t\t\t\t\tLine[{{14, 6}, {12, 9}}]\n
            \t\t\t}\n\t\t\t, \n\t\n\t\t\tAbsoluteThickness[1], \n
          \t\t{\n\t\t\t\tLine[{{0, 0}, {20, 0}}], \n\t\t\t\t
            Line[{{0, 3}, {20, 3}}], \n\t\t\t\tLine[{{0, 6}, {20, 6}}], \n
            \t\t\t\tLine[{{0, 9}, {20, 9}}], \n\t\t\t\t
            Line[{{0, 12}, {20, 12}}], \n\t\t\t\tLine[{{6, 0}, {2, 6}}], \n
            \t\t\t\t\tLine[{{10, 0}, {2, 12}}], \n\t\t\t\t\t
            Line[{{14, 0}, {6, 12}}], \n\t\t\t\t\tLine[{{18, 0}, {10, 12}}], 
            \n\t\t\t\t\tLine[{{18, 6}, {14, 12}}], \n\t\t\t\t\t
            Line[{{0, 3}, {6, 12}}], \n\t\t\t\t\tLine[{{2, 0}, {10, 12}}], \n
            \t\t\t\t\tLine[{{6, 0}, {14, 12}}], \n\t\t\t\t\t
            Line[{{10, 0}, {18, 12}}], \n\t\t\t\t\tLine[{{14, 0}, {20, 9}}]\n
            \t\t\t}, \n\t\t
          Text[\*"\"\<\!\(l\_\(6  k + 1\)\)\>\"", {12, 6}, {0, \(-1\)}], \n
          \t\tText[
            \*"\"\<\!\(l\_\(6  k + 6\)\)\>\"", {10.9, 4.8}, {\(-1\), 0}], \n
          \t\tText["\<...\>", {10, 7.5}], \n\t\t
          Text[\*"\"\<\!\(l\_\(6  m + 1\)\)\>\"", {18, 3}, {0, \(-1\)}], \n
          \t\tText[\*"\"\<\!\(l\_\(a\_k\)\)\>\"", {13.2, 7.5}, {\(-1\), 0}], 
          \n\t\tText[
            \*"\"\<\!\(l\_\(a\_m\)\)\>\"", {19.2, 4.5}, {\(-1\), 0}], \n\t\t
          Text[\*"\"\<\!\(l\_\(b\_k\)\)\>\"", {10, 9}, {0, \(-1\)}], \n\t\t
          Text[\*"\"\<\!\(l\_\(b\_m\)\)\>\"", {16, 6}, {0, \(-1\)}], \n\t\t
          Text[\*"\"\<\!\(l\_\(c\_k\)\)\>\"", {7.3, 7.5}, {\(-1\), 0}], \n\t\t
          Text[\*"\"\<\!\(l\_\(c\_m\)\)\>\"", {13.3, 4.5}, {\(-1\), 0}]}\n
        \t\t]\)], "Input"],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(Show[g]\n\)\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.047619 0.0147151 0.0490503 [
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
0 g
2 Mabswid
[ ] 0 setdash
.11905 .01472 m
.30952 .01472 L
.40476 .16187 L
.59524 .16187 L
.69048 .01472 L
.88095 .01472 L
.97619 .16187 L
.88095 .30902 L
.97619 .45617 L
.88095 .60332 L
.69048 .60332 L
.59524 .45617 L
.40476 .45617 L
.30952 .60332 L
.11905 .60332 L
.02381 .45617 L
.11905 .30902 L
.02381 .16187 L
.11905 .01472 L
s
.30952 .30902 m
.11905 .30902 L
s
.30952 .30902 m
.40476 .16187 L
s
.30952 .30902 m
.40476 .45617 L
s
.69048 .30902 m
.59524 .16187 L
s
.69048 .30902 m
.88095 .30902 L
s
.69048 .30902 m
.59524 .45617 L
s
1 Mabswid
.02381 .01472 m
.97619 .01472 L
s
.02381 .16187 m
.97619 .16187 L
s
.02381 .30902 m
.97619 .30902 L
s
.02381 .45617 m
.97619 .45617 L
s
.02381 .60332 m
.97619 .60332 L
s
.30952 .01472 m
.11905 .30902 L
s
.5 .01472 m
.11905 .60332 L
s
.69048 .01472 m
.30952 .60332 L
s
.88095 .01472 m
.5 .60332 L
s
.88095 .30902 m
.69048 .60332 L
s
.02381 .16187 m
.30952 .60332 L
s
.11905 .01472 m
.5 .60332 L
s
.30952 .01472 m
.69048 .60332 L
s
.5 .01472 m
.88095 .60332 L
s
.69048 .01472 m
.97619 .45617 L
s
gsave
.59524 .30902 -75.9375 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20 translate 1 -1 scale
gsave
0.000000 0.000000 0.000000 setrgbcolor
1.000000 setlinewidth
gsave
newpath
 61.000000 13.812500 moveto
 558.000000 13.812500 lineto
 558.000000 4.000000 lineto
 61.000000 4.000000 lineto
 61.000000 13.812500 lineto
closepath
clip newpath
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(l) show
69.000000 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(6) show
73.250000 12.750000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
( ) show
75.062500 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(k) show
79.312500 12.750000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(+) show
83.562500 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(1) show
88.875000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
1.000000 setlinewidth
grestore
grestore
%%DocumentNeededResources: font Math1Mono
%%+ font Courier
%%DocumentSuppliedResources:
%%DocumentNeededFonts: Math1Mono
%%+ Courier
%%DocumentSuppliedFonts:
%%DocumentFonts: Math1Mono
%%+ Courier
grestore
gsave
.54286 .25016 -61 -8.90625 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20 translate 1 -1 scale
gsave
0.000000 0.000000 0.000000 setrgbcolor
1.000000 setlinewidth
gsave
newpath
 61.000000 13.812500 moveto
 558.000000 13.812500 lineto
 558.000000 4.000000 lineto
 61.000000 4.000000 lineto
 61.000000 13.812500 lineto
closepath
clip newpath
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(l) show
69.000000 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(6) show
73.250000 12.750000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
( ) show
75.062500 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(k) show
79.312500 12.750000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(+) show
83.562500 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(6) show
88.875000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
1.000000 setlinewidth
grestore
grestore
%%DocumentNeededResources: font Math1Mono
%%+ font Courier
%%DocumentSuppliedResources:
%%DocumentNeededFonts: Math1Mono
%%+ Courier
%%DocumentSuppliedFonts:
%%DocumentFonts: Math1Mono
%%+ Courier
grestore
gsave
.5 .38259 -72 -8.90625 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20 translate 1 -1 scale
gsave
0.000000 0.000000 0.000000 setrgbcolor
1.000000 setlinewidth
gsave
newpath
 61.000000 13.812500 moveto
 558.000000 13.812500 lineto
 558.000000 4.000000 lineto
 61.000000 4.000000 lineto
 61.000000 13.812500 lineto
closepath
clip newpath
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
63.000000 11.250000 moveto
(...) show
81.000000 11.250000 moveto
0.000000 0.000000 rmoveto
1.000000 setlinewidth
grestore
grestore
%%DocumentNeededResources: font Courier
%%DocumentSuppliedResources:
%%DocumentNeededFonts: Courier
%%DocumentSuppliedFonts:
%%DocumentFonts: Courier
grestore
gsave
.88095 .16187 -75.9375 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20 translate 1 -1 scale
gsave
0.000000 0.000000 0.000000 setrgbcolor
1.000000 setlinewidth
gsave
newpath
 61.000000 13.812500 moveto
 558.000000 13.812500 lineto
 558.000000 4.000000 lineto
 61.000000 4.000000 lineto
 61.000000 13.812500 lineto
closepath
clip newpath
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(l) show
69.000000 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(6) show
73.250000 12.750000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
( ) show
75.062500 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(m) show
79.312500 12.750000 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(+) show
83.562500 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(1) show
88.875000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
1.000000 setlinewidth
grestore
grestore
%%DocumentNeededResources: font Math1Mono
%%+ font Courier
%%DocumentSuppliedResources:
%%DocumentNeededFonts: Math1Mono
%%+ Courier
%%DocumentSuppliedFonts:
%%DocumentFonts: Math1Mono
%%+ Courier
grestore
gsave
.65238 .38259 -61 -9.40625 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20 translate 1 -1 scale
gsave
0.000000 0.000000 0.000000 setrgbcolor
1.000000 setlinewidth
gsave
newpath
 61.000000 14.812500 moveto
 558.000000 14.812500 lineto
 558.000000 4.000000 lineto
 61.000000 4.000000 lineto
 61.000000 14.812500 lineto
closepath
clip newpath
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(l) show
69.000000 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(a) show
73.250000 13.812500 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 5.062500 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(k) show
78.375000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
1.000000 setlinewidth
grestore
grestore
%%DocumentNeededResources: font Courier
%%DocumentSuppliedResources:
%%DocumentNeededFonts: Courier
%%DocumentSuppliedFonts:
%%DocumentFonts: Courier
grestore
gsave
.9381 .23544 -61 -9.40625 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20 translate 1 -1 scale
gsave
0.000000 0.000000 0.000000 setrgbcolor
1.000000 setlinewidth
gsave
newpath
 61.000000 14.812500 moveto
 558.000000 14.812500 lineto
 558.000000 4.000000 lineto
 61.000000 4.000000 lineto
 61.000000 14.812500 lineto
closepath
clip newpath
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(l) show
69.000000 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(a) show
73.250000 13.812500 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 5.062500 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(m) show
78.375000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
1.000000 setlinewidth
grestore
grestore
%%DocumentNeededResources: font Courier
%%DocumentSuppliedResources:
%%DocumentNeededFonts: Courier
%%DocumentSuppliedFonts:
%%DocumentFonts: Courier
grestore
gsave
.5 .45617 -70.6875 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20 translate 1 -1 scale
gsave
0.000000 0.000000 0.000000 setrgbcolor
1.000000 setlinewidth
gsave
newpath
 61.000000 14.812500 moveto
 558.000000 14.812500 lineto
 558.000000 4.000000 lineto
 61.000000 4.000000 lineto
 61.000000 14.812500 lineto
closepath
clip newpath
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(l) show
69.000000 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(b) show
73.250000 13.812500 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 5.062500 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(k) show
78.375000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
1.000000 setlinewidth
grestore
grestore
%%DocumentNeededResources: font Courier
%%DocumentSuppliedResources:
%%DocumentNeededFonts: Courier
%%DocumentSuppliedFonts:
%%DocumentFonts: Courier
grestore
gsave
.78571 .30902 -70.6875 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20 translate 1 -1 scale
gsave
0.000000 0.000000 0.000000 setrgbcolor
1.000000 setlinewidth
gsave
newpath
 61.000000 14.812500 moveto
 558.000000 14.812500 lineto
 558.000000 4.000000 lineto
 61.000000 4.000000 lineto
 61.000000 14.812500 lineto
closepath
clip newpath
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(l) show
69.000000 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(b) show
73.250000 13.812500 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 5.062500 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(m) show
78.375000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
1.000000 setlinewidth
grestore
grestore
%%DocumentNeededResources: font Courier
%%DocumentSuppliedResources:
%%DocumentNeededFonts: Courier
%%DocumentSuppliedFonts:
%%DocumentFonts: Courier
grestore
gsave
.37143 .38259 -61 -9.40625 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20 translate 1 -1 scale
gsave
0.000000 0.000000 0.000000 setrgbcolor
1.000000 setlinewidth
gsave
newpath
 61.000000 14.812500 moveto
 558.000000 14.812500 lineto
 558.000000 4.000000 lineto
 61.000000 4.000000 lineto
 61.000000 14.812500 lineto
closepath
clip newpath
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(l) show
69.000000 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(c) show
73.250000 13.812500 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 5.062500 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(k) show
78.375000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
1.000000 setlinewidth
grestore
grestore
%%DocumentNeededResources: font Courier
%%DocumentSuppliedResources:
%%DocumentNeededFonts: Courier
%%DocumentSuppliedFonts:
%%DocumentFonts: Courier
grestore
gsave
.65714 .23544 -61 -9.40625 Mabsadd m
1 1 Mabs scale
currentpoint translate
0 20 translate 1 -1 scale
gsave
0.000000 0.000000 0.000000 setrgbcolor
1.000000 setlinewidth
gsave
newpath
 61.000000 14.812500 moveto
 558.000000 14.812500 lineto
 558.000000 4.000000 lineto
 61.000000 4.000000 lineto
 61.000000 14.812500 lineto
closepath
clip newpath
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
63.000000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(l) show
69.000000 12.750000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 7.125000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(c) show
73.250000 13.812500 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 5.062500 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
(m) show
78.375000 11.250000 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10.000000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000000 0.000000 0.000000 setrgbcolor
0.000000 0.000000 rmoveto
1.000000 setlinewidth
grestore
grestore
%%DocumentNeededResources: font Courier
%%DocumentSuppliedResources:
%%DocumentNeededFonts: Courier
%%DocumentSuppliedFonts:
%%DocumentFonts: Courier
grestore
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{454, 280.438},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`400076000160P10`40000100000?oooooolP29RL;2
`[jn_W5aLH61PGEeM@00PN;RhU1@D3Q0@65QH@P82:D06<h086404:FUYMi0HKK6a_KfmP00ogemOOl0
0000kVEUIOoo0=[JfP21003o0>k^0>h0003ooh610<;2085mOE1@nXT0002908V90000RHT0RHf=SDa<
C?l0okJf]T10@9VIVLK6aP00<000I@00V@00cP0`000`<00`I@0`V@0`cP0`o`1U001U<01UI@1UV@1U
cP1Uo`2I002I<02II@2IV@2IcP2Io`3>003><03>I@3>V@3>cP3>o`3o<03oI@3oV@3ocS000300<300
IC00VC00cS00oc0`030`<30`IC0`VC0`cS0`oc1U031U<31UIC1UVC1UcS1Uoc2I032I<32IIC2IVC2I
cS2Ioc3>033><33>IC3>VC3>cS3>oc3o033o<33oIC3oVC3ocS3oofD006D0<6D0IFD0VFD0cVD0ofD`
06D`<6D`IFD`VFD`cVD`ofEU06EU<6EUVFEUcVEUofFI06FI<6FIIFFIVFFIcVFIofG>06G><6G>IFG>
VFG>cVG>ofGo06Go<6GoIFGoVFGocVGooiT009T0<9T0IIT0VIT0cYT0oiT`09T`<9T`IIT`VIT`cYT`
oiUU09UU<9UUIIUUVIUUcYUUoiVI09VI<9VIIIVIcYVIoiW>09W><9W>IIW>VIW>cYW>oiWo09Wo<9Wo
IIWoVIWocYWoolh00<h0<<h0ILh0VLh0c/h0olh`0<h`<<h`ILh`VLh`c/h`oliU0<iU<<iUILiUVLiU
c/iUoljI0<jI<<jIILjIVLjIc/jIolk>0<k><<k>ILk>VLk>c/k>olko0<ko<<koILkoVLkoc/koool0
<?l0IOl0VOl0c_l`0?l`<?l`IOl`VOl`c_l`oomU0?mU<?mUIOmUVOmUc_mUoonI0?nI<?nIIOnIVOnI
c_nIooo>0?o><?o>IOo>VOo>c_o>oooo<?ooIOooVOooc_l1a`400?l1a`400?l1a`400?l1a`400?l1
a`400?l1a`4003H100<00@40D`400`010@2Y0@03004105<100<00@40=@4000/1o`2`00`1000e0ET0
D`400`01001C0ET0=P4003@10P000`400@1B0@040040058100<00@00DP4200030@01058100@00@00
=@4003<10`020@03004104l100<00@400`1@0@0500410@00D043008100<00@40C`400`010@0303@1
000c0@800`4204l10P030@80C`4200<10P1?0@800`4204l10P030@80=04003810P050@03004104d1
00<00@400`4204h100<00@400`400`010@1<0@801@400`010@1=0@03004100<10P0c0@00<@4300H1
00<00@40B`400`010@040@<0C0400`010@050@03004104X10`060@03004104/100<00@4010430381
000a0@801`4204/10P070@80B`4200L10P1;0@801`4204/10P070@80<P4003010P090@03004104T1
00<00@401`4204X100<00@401`400`010@180@802@400`010@190@03004100L10P0a0@00;`4300X1
00<00@40A`400`010@080@<0B0400`010@090@03004104H10`0:0@03004104L100<00@4020430301
000_0@802`4204L10P0;0@80A`4200/10P170@802`4204L10P0;0@80<04002h10`0<0@03004104D1
00<00@402P4304H100<00@402`400`010@140@<030400`010@150@03004100X10`0_0@00;@4300h1
00<00@40@`400`010@0<0@<0A0400`010@0=0@03004104810`0>0@03004104<100<00@40304302h1
000]0@803`4204<10P0?0@80@`4200l10P130@803`4204<10P0?0@80;P4002`10`0@0@0300410441
00<00@403P43048100<00@403`400`010@100@<040400`010@110@03004100h10`0]0@00;0420181
00<00@40?`400`010@0@0@80@@400`010@0A0@03004103l10P0B0@03004103l100<00@40404202d1
000[0@804`400`010@0o0@03004101410P100@030041014100<00@40?P4201<100<00@40?`400`01
0@0A0@80;04002X10`0D0@03004103d100<00@404P4303h100<00@404`400`010@0l0@<050400`01
0@0m0@03004101810`0[0@00:P4201H100<00@40>`400`010@0D0@80?@400`010@0E0@03004103/1
0P0F0@03004103/100<00@40504202/1000Y0@805`400`010@0k0@03004101D10P0l0@03004101D1
00<00@40>P4201L100<00@40>`400`010@0E0@80:P4002P10`0H0@03004103T100<00@405P4303X1
00<00@405`400`010@0h0@<060400`010@0i0@03004101H10`0Y0@00:04201T10P0i0@806@4203T1
0P0I0@80>@4201X100<00@40=`4201T10P0Y0@009`4201/100<00@40=`400`010@0I0@80>0400`01
0@0I0@03004103H10P0K0@03004103L100<00@406@4202P1000V0@<070400`010@0e0@03004101X1
0`0f0@03004101/100<00@40=04301`100<00@40=@400`010@0J0@<09`4002H10P0M0@80=@4201d1
0P0e0@807@4203D10P0M0@80=@4201d10P0W0@009@4201l100<00@40<`400`010@0M0@80=0400`01
0@0M0@03004103810P0O0@03004103<100<00@407@4202H1000T0@<080400`010@0a0@03004101h1
0`0b0@03004101l100<00@40<043020100<00@40<@400`010@0N0@<09@4002@10P0Q0@80<@420241
0P0a0@808@4203410P0Q0@80<@4202410P0U0@008`4202<100<00@40;`400`010@0Q0@80<0400`01
0@0Q0@03004102h10P0S0@03004102l100<00@408@4202@1000R0@<090400`010@0]0@0300410281
0`0^0@03004102<100<00@40;04302@100<00@40;@400`010@0R0@<08`4002810P0U0@03004102d1
00<00@408`4202h100<00@408`400`010@0/0@809@4202h100<00@408`4202<1000Q0@809`400`01
0@0[0@03004102D10P0/0@03004102D100<00@40:P4202L100<00@40:`400`010@0U0@808P400201
0`0X0@03004102T100<00@409P4302X100<00@409`400`010@0X0@<0:0400`010@0Y0@03004102H1
0`0Q0@00804202T100<00@40:@400`010@0W0@80:P400`010@0W0@03004102P10P0Y0@03004102T1
00<00@409`420241000O0@<0:P400`010@0W0@03004102P10`0X0@03004102T100<00@409P4302X1
00<00@409`400`010@0X0@<0804001l10P0/0@03004102D100<00@40:P4202L100<00@40:`400`01
0@0U0@80;0400`010@0U0@03004102X10P0P0@007P4202d100<00@409@400`010@0[0@809P400`01
0@0[0@03004102@10P0]0@03004102D100<00@40:`4201l1000M0@<0;P400`010@0S0@03004102`1
0`0T0@03004102d100<00@408P4302h100<00@408`400`010@0/0@<07P4001d10P0_0@808`4202l1
0P0S0@80;`4202<10P0`0@03004102410P0_0@807P4001`10P0a0@030041024100<00@40;`420281
00<00@40;`400`010@0P0@80<@400`010@0Q0@03004102l10P0M0@006`43038100<00@407`400`01
0@0`0@<080400`010@0a0@03004101h10`0b0@03004101l100<00@40<04301`1000K0@80<`4201l1
0P0c0@807`4203<10P0O0@80<`4201l10P0c0@80704001X10P0e0@03004101d100<00@40<`4201h1
00<00@40<`400`010@0L0@80=@400`010@0M0@03004103<10P0K0@006@4303H100<00@406`400`01
0@0d0@<070400`010@0e0@03004101X10`0f0@03004101/100<00@40=04301X1000I0@80=`4201/1
0P0g0@806`4203L10P0K0@80=`4201/10P0g0@806P4001P10P0i0@03004101T100<00@40=`4201X1
00<00@40=`400`010@0H0@80>@400`010@0I0@03004103L10P0I0@005`4303X100<00@405`400`01
0@0h0@<060400`010@0i0@03004101H10`0j0@03004101L100<00@40>04301P1000G0@80>`400`01
0@0G0@03004103T10P0H0@03004103T100<00@405P4203/10P0H0@03004103T10P0H0@005P4203d1
00<00@405@400`010@0k0@805P400`010@0k0@03004101@10P0m0@03004101D100<00@40>`4201L1
000E0@<0?P400`010@0C0@03004103`10`0D0@03004103d100<00@404P4303h100<00@404`400`01
0@0l0@<05P4001D10P0o0@03004101<100<00@40?@4201@100<00@40?@400`010@0B0@80?`4201@1
00<00@40?@4201H1000D0@80@@400`010@0A0@03004103l10P0B0@03004103l100<00@4040420441
00<00@404@400`010@0o0@805@4001<10`120@03004100l100<00@40@043010100<00@40@@400`01
0@0>0@<0@P400`010@0?0@03004104010`0D0@004`4204<100<00@403`400`010@110@8040400`01
0@110@03004100h10P130@03004100l100<00@40@@4201@1000B0@<0A0400`010@0=0@0300410481
0`0>0@03004104<100<00@40304304@100<00@403@400`010@120@<04`4001410`150@803@4204D1
0`0<0@80A@4200`10`160@03004100/10P150@<04P4001410P170@03004100/100<00@40A@4200`1
00<00@40A@400`010@0:0@80A`400`010@0;0@03004104D10P0B0@00404304P100<00@402@400`01
0@160@<02P400`010@170@03004100P10`180@03004100T100<00@40AP430141000@0@80B@4200T1
0P190@802@4204T10P090@80BP400`010@070@80B@420141000?0@80B`400`010@070@03004104T1
0P080@03004104T100<00@401P4204/100<00@401`400`010@190@80404000h10`1<0@03004100D1
00<00@40BP4300H100<00@40B`400`010@040@<0C0400`010@050@03004104X10`0?0@003P4204d1
0P050@80C@4200D10P1=0@801@4204d10P050@80C@4200l1000=0@80C`400`010@030@03004104d1
0P040@03004104d100<00@400P4204l100<00@400`400`010@1=0@803P4000`10`1@0@0500410@00
D043008100<00@40C`400`010@03050100D00@41001@0@<03@4000`10P1A0@0500410@00D@420081
00<00@40C`400`010@0205410P020@03004104l10P0=0@002`4205<100<00@00D`4305<10`1C0@03
004005<10P0<0@002P7o0;802`4000/10P1D0@0300410581F@1D0@80D`4200`1000<0@80DP400`01
001B0@8000<10040DP401001001B0@03004005810P0=0@003043050100D00@41001@0@<00P400`01
0@1?0@03004100<0D0401@010@4005010`0=0@003@42050100D00@41001@0@800`400`010@1?0@04
00410@80D0401@010@4002810P030@<000D1004100020@<0704200h1000>0@80CP400`010@030@03
004104`10P050@03004104d100<00@400`4204h100<00@400`400`010@0N0@040041008100H00@01
0043008100<00@406P4200l1000>0@<0C04200D10P1<0@<01@4204d10P050@<0C04200H100<00@40
604800<11@020@0500410@006`4300l1000?0@80C0400`010@050@03004104X10P070@03004104/1
00<00@401@4204`100<00@401@400`010@0J0@0400410@<03@400`010@0I0@80404000l10`1:0@03
004100L100<00@40B04300P100<00@40B@400`010@060@<0BP400`010@070@03004101T100<00@40
;0430101000@0@80B@4200T10P190@802@4204T10P090@80B@4200X100<00@4060400`010@0/0@80
4@4001410P180@03004100T100<00@40AP4200/100<00@40A`400`010@090@80B0400`010@090@03
004101P100<00@40:`420181000A0@<0AP400`010@0;0@03004104@10`0<0@03004104D100<00@40
2P4304H100<00@402`400`010@0G0@03004102X10`0B0@004P4204D10P0=0@80A@4200d10P150@80
3@4204D10P0=0@805`4202`10P0C0@004`4204@100<00@403@400`010@120@803`400`010@130@03
004100d10P140@03004100d100<00@40@P4201@1000C0@<0@P400`010@0?0@03004104010`0@0@03
0041044100<00@403P43048100<00@403`400`010@100@<0504001@10P120@03004100l100<00@40
@042014100<00@40@@400`010@0?0@80@P400`010@0?0@80@@4201D1000E0@80@0400`010@0A0@03
004103h10P0C0@03004103l100<00@404@42040100<00@404@400`010@0n0@805P4001D10`0n0@03
004101<100<00@40?04301@100<00@40?@400`010@0B0@<0?P400`010@0C0@03004103`10`0F0@00
5P4203h100<00@404`400`010@0l0@805@400`010@0m0@03004101<10P0n0@03004101<10P0m0@80
5`4001L10P0l0@03004101D100<00@40>P4201L100<00@40>`400`010@0E0@80?0400`010@0E0@03
004103X10P0H0@005`4303X100<00@405`400`010@0h0@<060400`010@0i0@03004101H10`0j0@03
004101L100<00@40>04301P1000H0@80>P400`010@0G0@03004103P10P0I0@03004103T100<00@40
5`4203X100<00@405`400`010@0h0@806@4001P10`0h0@03004101T100<00@40=P4301X100<00@40
=`400`010@0H0@<0>0400`010@0I0@03004103H10`0I0@006@4203L10P0K0@80=`4201/10P0g0@80
6`4203L10P0L0@03004103D10P0J0@006P4203H100<00@406`400`010@0d0@807@400`010@0e0@03
004101/10P0f0@03004101/100<00@40=04201/1000J0@<0=0400`010@0M0@03004103810`0N0@03
004103<100<00@40704303@100<00@407@400`010@0b0@<06`4001/10P0c0@807`4203<10P0O0@80
<`4201l10P0c0@8080400`010@0a0@80704001`10P0b0@03004101l100<00@40<042024100<00@40
<@400`010@0O0@80<P400`010@0O0@03004103010P0M0@007043030100<00@408@400`010@0^0@<0
8P400`010@0_0@03004102010`0`0@030041024100<00@40;P4301d1000M0@80;`4202<10P0_0@80
8`4202l10P0S0@80;`4202<10P0_0@807P4001h10P0^0@03004102<100<00@40;04202D100<00@40
;@400`010@0S0@80;P400`010@0S0@03004102`10P0O0@007P4302`100<00@409@400`010@0Z0@<0
9P400`010@0[0@03004102@10`0B0@<05`400`010@0U0@03004102X10`0=0@<03`4001l10P0/0@03
004102D100<00@40:P4202L100<00@40:`400`010@0U0@803`4601L100<00@409@4202/10P0:0@L0
3`4001l10`0Z0@03004102L100<00@40:04302P100<00@40:@400`010@0V0@<03@400`010@0J0@03
004102L100<00@40:04300X1100B0@00804302P100<00@40:@400`010@0V0@<0:P400`010@0W0@03
004102P10`070@D000<100000P0G0@03004102T100<00@409P4300H11@001040000B0@008@4202P1
00<00@40:@400`010@0V0@80:`400`010@0W0@03004102T10P090@03004101`100<00@40:@4202L1
0P090@03004101H1000Q0@<09P400`010@0[0@03004102@10`0/0@03004102D100<00@40:P4300P1
00<00@406`400`010@0[0@03004102@10`090@03004101H1000R0@809@400`010@0]0@03004102<1
0P0^0@03004102<100<00@40;04200P100<00@406P400`010@0]0@03004102<10P0:0@03004101H1
000S0@8090400`010@0]0@03004102810P0_0@03004102<100<00@40;@4200L100<00@406P400`01
0@0]0@808`4200/100<00@405P4002<10`0R0@03004102l100<00@408043030100<00@408@400`01
0@0^0@<01P400`010@0I0@03004102l100<00@40804300/100<00@405P4002@10P0Q0@80<@420241
0P0a0@808@4200T10P030@@00`400`010@0201L10P050@806P42038100<00@407`4200/10P0H0@00
9@42020100<00@40<@400`010@0N0@80<`400`010@0O0@03004100811P020@0400410@800`440081
00<00@405@42020100<00@40<@400`010@0N0@809P4002D10`0N0@03004103<100<00@40704303@1
00<00@407@400`010@050@03004100<0104300<100<00@000P0H0@<07P400`010@0c0@03004101`1
0`0V0@009P4201d10P0e0@807@4203D10P0M0@801`4010010@4300<100<00@401P4301P10P0M0@80
=P400`010@0K0@809`4002L10P0L0@03004103D100<00@406P4203L100<00@406`400`010@060@03
004102`10P0L0@03004103D100<00@406P4202P1000W0@<06P400`010@0g0@03004101P10`0h0@03
004101T100<00@401`400`010@0/0@<06P400`010@0g0@03004101P10`0X0@00:04201T10P0i0@80
6@4203T10P0I0@802@400`010@0]0@806@4203X100<00@405`4202T1000X0@<060400`010@0i0@03
004101H10`0j0@03004101L100<00@401`4202l10`0H0@03004103T100<00@405P4302T1000Y0@80
5`400`010@0k0@03004101D10P0l0@03004101D100<00@40>P4201L100<00@40>`400`010@0E0@80
:P4002X10P0F0@03004103/100<00@40504203d100<00@405@400`010@0k0@805P400`010@0k0@80
5@4202/1000Z0@<050400`010@0m0@03004101810`0n0@03004101<100<00@40?04301@100<00@40
?@400`010@0B0@<0:`4002/10P0C0@03004103l100<00@404@42040100<00@404@400`010@0n0@80
4`400`010@0o0@03004101410P0/0@00;042018100<00@40?`400`010@0@0@80@@400`010@0A0@03
004103l10P0B0@03004103l10P0A0@80;@4002`10`0@0@030041044100<00@403P43048100<00@40
3`400`010@100@<040400`010@110@03004100h10`0]0@00;@4200l10P130@803`4204<10P0?0@80
@`4200l10P140@03004100d10P0^0@00;P4200h100<00@40@`400`010@0<0@80A@400`010@0=0@03
004104<10P0>0@03004104<10P0=0@80;`4002h10`0<0@03004104D100<00@402P4304H100<00@40
2`400`010@140@<030400`010@150@03004100X10`0_0@00;`4200/10P170@802`4204L10P0;0@80
A`4200/10P180@03004100T10P0`0@00<04200X100<00@40A`400`010@080@80B@400`010@090@03
004104L10P0:0@03004104L100<00@4020420341000`0@<020400`010@190@03004100H10`1:0@03
004100L100<00@40B04300P100<00@40B@400`010@060@<0<@4003410P070@80B`4200L10P1;0@80
1`4204/10P070@80C0400`010@050@80<P4003410`060@03004104/100<00@40104304`100<00@40
1@400`010@1:0@<01P400`010@1;0@03004100@10`0b0@00<P4200D100<00@40C@400`010@030@80
CP400`010@030@03004104`10P050@03004104d100<00@400`4203<1000c0@800`4204l10P030@80
C`4200<10P1?0@800`42050100@00@410P0d0@00<`43008100<00@40C`400`010@03050100D00@41
001@0@<00P400`010@1?0@03004100<0=04003@10P000`400@1B0@040040058100<00@00DP420003
0@01058100@00@00=@4003D10`1C0@<0D`400`01001C0@<0D`4303H1000;0Ol0/00<0@00=@5I05<1
00<00@00D`5I03H1000d0@8000<10000DP401001001B0@03004005810P000`400@1B0@04004003D1
000c0@<00P400`010@1?0@03004100<0D0401@010@4005010`020@03004102T10`0S0@03004100<0
=04003<10P040@03004104d10P030@80C`4200<10P0Q0@800`44008100@00@410`0L0@800`4202D1
10001040000R0@800`4203@1000b0@801@4204h100<00@400`4204h100<00@400`400`010@0N0@04
004100<10P020@<00`400`010@0J0@801@400`010@0S0@04004102H100<00@400`4203<1000a0@<0
1P400`010@1;0@03004100@10`1<0@03004100D100<00@40604800@10`020@030041008100<00@40
6@4300H100<00@407@4902D100<00@4010430381000a0@8020400`010@190@801`4204/10P070@80
6`4010010@4300<100<00@401`400`010@0I0@801`42020100@00@409`4200L10P0b0@00<04200T1
00<00@40B@400`010@070@80BP400`010@070@03004101T100<00@40;04200T100<00@407P400`01
0@0X0@03004100L10P0a0@00;`4300X100<00@40A`400`010@080@<0B0400`010@090@03004101P1
00<00@40:`4300X100<00@407@400`010@0W0@03004100P10`0`0@00;`4200`100<00@40A@4200/1
0P170@802`4201T100<00@40:`4200/10P0N0@03004102H10P0;0@80<04002h10`0<0@03004104D1
00<00@402P4304H100<00@402`400`010@0G0@03004102X10`0<0@03004101`100<00@409P400`01
0@0:0@<0;`4002d10`0>0@03004104<100<00@40304304@100<00@403@400`010@0E0@80:`4300h1
00<00@406P4202L100<00@40304302h1000]0@8040400`010@110@803`4204<10P0?0@80@`4200l1
0P130@803`4202h1000/0@<040400`010@110@03004100h10`120@03004100l100<00@40@0430101
00<00@40@@400`010@0>0@<0;@4002`10P0B0@03004103l100<00@404042044100<00@404@400`01
0@0o0@804P400`010@0o0@03004101010P0]0@00:`4201<10P100@03004101410P100@0300410141
00<00@40?P4201<100<00@40?`400`010@0A0@80;04002X10`0D0@03004103d100<00@404P4303h1
00<00@404`400`010@0l0@<050400`010@0m0@03004101810`0[0@00:P4201H100<00@40>`400`01
0@0D0@80?@400`010@0E0@03004103/10P0F0@03004103/100<00@40504202/1000Y0@805`4203`1
00<00@405@4203`100<00@405@400`010@0j0@805`400`010@0k0@03004101D10P0Z0@00:04301P1
00<00@40>@400`010@0F0@<0>P400`010@0G0@03004103P10`0H0@03004103T100<00@405P4302T1
000X0@806P400`010@0g0@806@4203T10P0I0@80>@4201T10P0i0@806@4202T1000W0@806`400`01
0@0g0@03004101T10P0h0@03004101T100<00@40=P4201/100<00@40=`400`010@0I0@80:04002H1
0`0L0@03004103D100<00@406P4303H100<00@406`400`010@0d0@<070400`010@0e0@03004101X1
0`0W0@009P4201h100<00@40<`4201d10P0e0@807@4203D10P0M0@80=@4201d10P0W0@009@4201l1
00<00@40<`400`010@0M0@80=0400`010@0M0@03004103810P0O0@03004103<100<00@407@4202H1
000T0@<080400`010@0a0@03004101h10`0b0@03004101l100<00@40<043020100<00@40<@400`01
0@0N0@<09@4002@10P0R0@03004102l10P0Q0@80<@4202410P0a0@808@4203410P0Q0@809@4002<1
0P0S0@03004102l100<00@408@42030100<00@408@400`010@0^0@808`400`010@0_0@0300410241
0P0T0@008P4302@100<00@40;@400`010@0R0@<0;P400`010@0S0@03004102`10`0T0@03004102d1
00<00@408P4302<1000R0@809@4202h100<00@408`4202h100<00@408`400`010@0/0@809@400`01
0@0]0@03004102<10P0S0@008@4202L100<00@40:`400`010@0U0@804P400`01000G0@03004102D1
00<00@40:P4200h100<00@005P400`010@0[0@03004102D10P0R0@00804302P100<00@40:@400`01
0@0V0@<03P4601H100<00@409`400`010@0X0@<02P4701L100<00@40:@400`010@0V0@<08@400201
0P0Y0@80:P400`010@0W0@80204600<100<00@405P400`010@0W0@03004102P10P060@X06@400`01
0@0Y0@03004102L10P0Q0@007`4302X100<00@409`400`010@0X0@<02@4010010@4401L100<00@40
30400`010@030@03004100<100<00@403P400`010@0V0@<0204010010@4301/100<00@409`400`01
0@0X0@<0804001l10P0/0@03004102D100<00@40:P4200T100<00@406`400`010@0[0@03004102D1
0P090@030041020100<00@409@400`010@0Z0@80804001h10P0]0@809P400`010@0[0@8020400`01
0@0K0@03004102/100<00@40904200X100<00@4080400`010@0U0@03004102/10P0O0@007@4302h1
00<00@408`400`010@0/0@<01`400`010@0J0@03004102d100<00@408P4300X100<00@408@400`01
0@0S0@03004102`10`0N0@007@42030100<00@408@4202l10P070@03004101T10P0_0@808`4200/1
00<00@408@4202<10P0_0@807P4001`10P0a0@030041024100<00@40;`4200D10P0K0@03004102l1
00<00@40804200/10P0T0@030041024100<00@40;`4201d1000K0@<0<P400`010@0O0@0300410301
0`0P0@030041034100<00@407P43038100<00@407`400`010@0`0@<0704001/10P0d0@03004101d1
0P0c0@807`4203<10P0O0@80<`4201l10P0c0@80704001X10P0e0@03004101d100<00@40<`4201h1
00<00@40<`400`010@0L0@80=@400`010@0M0@03004103<10P0K0@006@4303H100<00@406`400`01
0@0d0@<070400`010@0e0@03004101X10`0f0@03004101/100<00@40=04301X1000I0@80>0400`01
0@0I0@80=`4201/10P0g0@806`4203L10P0K0@80=`4201X1000H0@80>@400`010@0I0@03004103L1
0P0J0@03004103L100<00@40604203T100<00@406@400`010@0g0@806@4001L10`0j0@03004101L1
00<00@40>04301P100<00@40>@400`010@0F0@<0>P400`010@0G0@03004103P10`0H0@005`4203/1
0P0H0@03004103T10P0H0@03004103T100<00@405P4203/100<00@405`400`010@0i0@80604001H1
0P0m0@03004101D100<00@40>`4201H100<00@40>`400`010@0D0@80?@400`010@0E0@03004103/1
0P0G0@005@4303h100<00@404`400`010@0l0@<050400`010@0m0@03004101810`0n0@03004101<1
00<00@40?04301H1000E0@80?`4201@100<00@40?@4201@100<00@40?@400`010@0B0@80?`400`01
0@0C0@03004103d10P0F0@005042044100<00@404@400`010@0o0@804P400`010@0o0@0300410101
0P110@030041014100<00@40?`4201D1000C0@<0@P400`010@0?0@03004104010`0@0@0300410441
00<00@403P43048100<00@403`400`010@100@<0504001<10P130@03004100l100<00@40@@420101
00<00@40@@400`010@0>0@80@`400`010@0?0@03004104410P0D0@004P4304@100<00@403@400`01
0@120@<03P400`010@130@03004100`10`140@03004100d100<00@40@P4301<1000A0@<0AP400`01
0@0;0@80A@4300`10P150@80304304D10P0=0@80A@430181000A0@80A`400`010@0;0@03004104D1
0P0<0@03004104D100<00@402P4204L100<00@402`400`010@150@804P4001010`180@03004100T1
00<00@40AP4300X100<00@40A`400`010@080@<0B0400`010@090@03004104H10`0A0@00404204X1
00<00@401`4204T10P090@80B@4200T10P190@802@4204T10P0A0@003`4204/100<00@401`400`01
0@190@8020400`010@190@03004100H10P1;0@03004100L100<00@40B@420101000>0@<0C0400`01
0@050@03004104X10`060@03004104/100<00@40104304`100<00@401@400`010@1:0@<03`4000h1
0P1=0@801@4204d10P050@80C@4200D10P1=0@801@4204d10P0?0@003@4204l100<00@400`400`01
0@1=0@8010400`010@1=0@03004100810P1?0@03004100<100<00@40C@4200h1000<0@<0D0401@01
0@4005010`020@03004104l100<00@400`1@0@0500410@00D04300d1000<0@80D@42008100<00@40
C`42008100<00@40C`400`010@02054100D00@41001A0@803@4000/10P1C0@03004005<10`1C0@<0
D`400`01001C0@80304000X1o`2b00/1000;0@80E04205<1F@1D0@03004105810P0<0@0030420581
00<00@00DP4200030@01058100@00@00DP400`01001B0@803@4000`10`1@0@0500410@00D0430081
00<00@40C`400`010@03050100D00@41001@0@<03@4000d10P1@0@0500410@00D04200<100<00@40
:@400`01000S0@0400410@80D0401@010@4005010P0>0@003P4204h100<00@400`400`010@1<0@80
1@400`010@0S0@@000@100008P400`010@030@80CP400`010@030@03004104`10P0?0@003P4304`1
0P060@03004104X10`050@807`46008100<00@008`4200D10`1<0@801@4204`10`0?0@003`4204`1
00<00@401@400`010@1:0@801`400`010@0O0@03004100@09@400`010@050@80C0400`010@050@03
004104X10P0@0@003`4304X100<00@401`400`010@180@<020400`010@0N0@04004102L100<00@40
1P4304X100<00@401`400`010@180@<0404001010P190@802@4204T10P090@807`400`010@0W0@80
2@4204T10P090@80B@420141000A0@80B0400`010@090@03004104H10P0;0@03004101d100<00@40
9`400`010@090@80B0400`010@090@03004104H10P0B0@004@4304H100<00@402`400`010@140@<0
30400`010@0L0@03004102H100<00@402P4304H100<00@402`400`010@140@<04P4001810P150@80
3@4204D10P0=0@80704202L10P0=0@80A@4200d10P150@804`4001<10P140@03004100d100<00@40
@P4200l100<00@40@`400`010@0=0@80A0400`010@0=0@03004104810P0D0@004`43048100<00@40
3`400`010@100@<040400`010@110@03004100h10`120@03004100l100<00@40@04301@1000D0@80
@P400`010@0?0@80@@42014100<00@40@@400`010@0?0@80@P400`010@0?0@03004104010P0E0@00
5@42040100<00@404@400`010@0n0@804`400`010@0o0@03004101410P100@030041014100<00@40
?P4201H1000E0@<0?P400`010@0C0@03004103`10`0D0@03004103d100<00@404P4303h100<00@40
4`400`010@0l0@<05P4001H10P0n0@03004101<100<00@40?04201D100<00@40?@400`010@0C0@80
?P400`010@0C0@03004103`10P0G0@005`4203`100<00@405@400`010@0j0@805`400`010@0k0@03
004101D10P0l0@03004101D100<00@40>P4201P1000G0@<0>P400`010@0G0@03004103P10`0H0@03
004103T100<00@405P4303X100<00@405`400`010@0h0@<0604001P10P0j0@03004101L100<00@40
>04201T100<00@40>@400`010@0G0@80>P400`010@0G0@03004103P10P0I0@00604303P100<00@40
6@400`010@0f0@<06P400`010@0g0@03004101P10`0h0@03004101T100<00@40=P4301T1000I0@80
=`4201`100<00@40=@4201/10P0g0@806`4203L10P0K0@80=`4201X1000J0@80=P400`010@0K0@03
004103@10P0M0@03004103D100<00@406`4203H100<00@406`400`010@0d0@806`4001X10`0d0@03
004101d100<00@40<P4301h100<00@40<`400`010@0L0@<0=0400`010@0M0@03004103810`0K0@00
6`4203<10P0O0@80<`4201l10P0c0@807`4203<10P0O0@80<`4201`1000L0@80<P400`010@0O0@03
004103010P0Q0@030041034100<00@407`42038100<00@407`400`010@0`0@807@4001`10`0`0@03
0041024100<00@40;P43028100<00@40;`400`010@0P0@<0<0400`010@0Q0@03004102h10`0M0@00
7@4202l10P0S0@80;`4202<10P0_0@808`4202l10P0S0@80;`4201h1000N0@80;P400`010@0S0@03
004102`10P0U0@03004102d100<00@408`4202h100<00@408`400`010@0/0@807`4001h10`0/0@03
004102D100<00@40:P4302H100<00@40:`400`010@0T0@<0;0400`010@0U0@03004102X10`0O0@00
7`4202`100<00@409@4202/10P0W0@03004102/100<00@409@4202`100<00@409@400`010@0Z0@80
804001l10`0Z0@03004102L100<00@40:04302P100<00@40:@400`010@0V0@<0:P400`010@0W0@03
004102P10`0P0@00804302P100<00@40:@400`010@0V0@<0:P400`010@0W0@03004102P10`0X0@03
004102T100<00@409P430241000Q0@80:0400`010@0Y0@03004102H10P0[0@03004102L100<00@40
:@4202P100<00@40:@400`010@0V0@808P4002410`0V0@03004102/100<00@40904302`100<00@40
9@400`010@0Z0@<09P400`010@0[0@03004102@10`0R0@008P4202D100<00@40;@400`010@0S0@80
;P400`010@0S0@03004102`10P0U0@03004102d100<00@408`4202<1000S0@8090400`010@0]0@03
004102810P0_0@03004102<100<00@40;@4202@100<00@40;@400`010@0R0@80904002<10`0R0@03
004102l100<00@408043030100<00@408@400`010@0^0@<08P400`010@0_0@03004102010`0T0@00
904202410P0a0@808@4203410P0Q0@80<@4202410P0a0@808@4202D1000U0@8080400`010@0a0@03
004101h10P0c0@03004101l100<00@40<@42020100<00@40<@400`010@0N0@809P4002D10`0N0@03
004103<100<00@40704303@100<00@407@400`010@0b0@<07P400`010@0c0@03004101`10`0V0@00
9P4201d10P0e0@807@4203D10P0M0@80=@4201d10P0e0@807@4202L1000W0@8070400`010@0e0@03
004101X10P0g0@03004101/100<00@40=@4201`100<00@40=@400`010@0J0@80:04002L10`0J0@03
004103L100<00@40604303P100<00@406@400`010@0f0@<06P400`010@0g0@03004101P10`0X0@00
:04201T10P0i0@806@4203T10P0I0@80>@4201T10P0i0@806@4202T1000X0@<060400`010@0i0@03
004101H10`0j0@03004101L100<00@40>04301P100<00@40>@400`010@0F0@<0:@4002T10P0G0@03
004103/100<00@405@4203`100<00@405@400`010@0j0@805`400`010@0k0@03004101D10P0Z0@00
:P4201H100<00@40>`400`010@0D0@80?@400`010@0E0@03004103/10P0F0@03004103/100<00@40
504202/1000Z0@<050400`010@0m0@03004101810`0n0@03004101<100<00@40?04301@100<00@40
?@400`010@0B0@<0:`4002/10P0C0@03004103l100<00@404@42040100<00@404@400`010@0n0@80
4`400`010@0o0@03004101410P0/0@00;042018100<00@40?`400`010@0@0@80@@400`010@0A0@03
004103l10P0B0@03004103l100<00@40404202d1000/0@<040400`010@110@03004100h10`120@03
004100l100<00@40@043010100<00@40@@400`010@0>0@<0;@4002d10P0?0@80A0400`010@0=0@80
@`4200l10P130@803`4204<10P0?0@80;P4002h10P0>0@03004104<100<00@40304204D100<00@40
3@400`010@130@803P400`010@130@03004100`10P0_0@00;P4300`100<00@40A@400`010@0:0@<0
AP400`010@0;0@03004104@10`0<0@03004104D100<00@402P4302l1000_0@802`4204L10P0;0@80
A`4200/10P170@802`4204L10P0;0@80<04003010P0:0@03004104L100<00@40204204T100<00@40
2@400`010@170@802P400`010@170@03004100P10P0a0@00<04300P100<00@40B@400`010@060@<0
BP400`010@070@03004104P10`080@03004104T100<00@401P430341000a0@801`4204/10P070@80
B`4200L10P1;0@801`4204/10P070@80<P4003410`060@03004104/100<00@40104304`100<00@40
1@400`010@1:0@<01P400`010@1;0@03004100@10`0b0@00<P4200D100<00@40C@400`010@030@80
CP400`010@030@03004104`10P050@03004104d100<00@400`4203<1000c0@800`4204l10P030@80
C`4200<10P1?0@800`4204l10P030@80=04003<10`020@03004104l100<00@400`1@0@0500410@00
D043008100<00@40C`400`010@0303@1000d0@8000<10040DP401001001B0@03004005810P000`40
0@1B0@04004003D1000e0@<0D`4305<100<00@00D`4305<10`0f0@002`7o0;00304003D1F02Z0EP0
=`400?l1a`400?l1a`400?l1a`400?l1a`400?l1a`400001\
\>"],
  ImageRangeCache->{{{0, 453}, {279.438, 0}} -> {-0.519918, -0.3, 0.0464456, 
  0.0450903}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Display["\<tst.eps\>", g, "\<EPS\>"]\)], "Input"],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\n$TextStyle = {FontFamily -> "\<Helvetica\>", \ FontSize -> 10, \ 
        FontWeight -> "\<Plain\>", \ FontTracking -> "\<Condensed\>", 
        FontSlant -> "\<Italic\>"}\)\)], "Input"],

Cell[BoxData[
    \({FontFamily \[Rule] "Helvetica", FontSize \[Rule] 10, 
      FontWeight \[Rule] "Plain", FontTracking \[Rule] "Condensed", 
      FontSlant \[Rule] "Italic"}\)], "Output"]
}, Open  ]]
},
FrontEndVersion->"X 3.0",
ScreenRectangle->{{0, 1280}, {0, 1024}},
WindowSize->{520, 600},
WindowMargins->{{56, Automatic}, {Automatic, 124}}
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1731, 51, 2224, 36, 758, "Input"],
Cell[3958, 89, 130, 3, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[4125, 97, 46, 1, 43, "Input"],
Cell[4174, 100, 43011, 1085, 289, 18747, 781, "GraphicsData", 
"PostScript", "Graphics"],
Cell[47188, 1187, 130, 3, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[47355, 1195, 69, 1, 27, "Input"],
Cell[47427, 1198, 130, 3, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[47594, 1206, 210, 3, 75, "Input"],
Cell[47807, 1211, 191, 3, 43, "Output"]
}, Open  ]]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)


